The dimension block of a spherical fusion category

Let $\mathcal{C}$ be a spherical fusion category with global dimension $D$. The Galois conjugates of the dimension character index a block of the $S$-matrix of the Drinfeld center, which we call the dimension block. We prove that for every character $\chi$ of $\mathrm{Gal}(\mathbb{Q}(D)/\mathbb{Q})$, the twisted sum $\sum_\sigma\chi(\sigma)/\sigma(D)$ has absolute value at most $e^{-1}\mathfrak{f}(\chi)^{-1/2}$, where $\mathfrak{f}(\chi)$ is the conductor of $\chi$ and $e$ is the order of the dimensional grading group of $\mathcal{C}$. As an application, we determine the possible global dimensions of spherical fusion categories below $\sqrt{5}$, extending the known classification up to $4\sqrt{3}/5$ of V.\ Ostrik and P.\ Etingof.

==> small_dimensions_search.py <==
#!/usr/bin/env python3
"""
Computations for "The dimension block of a spherical fusion category".

Run:  python3 small_dimensions_search.py      (Python >= 3.9, numpy, sympy >= 1.10)

The script is organized by the statement of the paper it checks.

  Part A  Constants D^* used in Lemma 7.4 (bounds on the largest conjugate).
  Part B  The number-theoretic claims in the proof of Lemma 7.2.
  Part C  The searches in the proof of Lemma 7.4:
            C1  real quadratic fields other than Q(sqrt5)
            C2  a brute-force sanity check of Lemma 7.3 (the field Q(sqrt5))
            C3  cyclic cubic fields
            C4  abelian quartic fields
  Part D  Regeneration of Table 1 (candidates with value at most 2).
  Part E  Numerical claims in Proposition 7.5 and the proof of Theorem 7.1.

Conventions.  A candidate is a monic irreducible integer polynomial
    t^d - a_1 t^{d-1} + a_2 t^{d-2} - ... + (-1)^d a_d
all of whose roots are real and lie in (1, B]; its smallest root D is the
candidate global dimension.  The a_i are the elementary symmetric functions
of the roots, so m_1 = sum 1/r_i = a_{d-1}/a_d.  Ostrik's d-number test is
    a_d^i | a_i^d   for 1 <= i <= d,
equivalently v_p(a_i) >= ceil(i v_p(a_d)/d) for every prime p.  The value of
a candidate is v(D) = max_{chi != 1} f(chi) |ghat(chi)|^2, where
ghat(chi) = sum_sigma chi(sigma) sigma(1/D) (Theorem 5.1 says v(D) <= 1 when e = 1).
"""
import math
from fractions import Fraction
import numpy as np
import sympy
from sympy import Poly, symbols, factorint, divisors, mobius, totient
from sympy.polys.numberfields.basis import round_two
from sympy.polys.numberfields.galoisgroups import galois_group

t = symbols('t')
SQRT5 = math.sqrt(5)
PHI = (1 + SQRT5) / 2
D4 = SQRT5 * (1 - PHI ** -8)          # c_0 in the paper

def header(s):
    print("\n" + "=" * 78 + "\n" + s + "\n" + "=" * 78)

# ---------------------------------------------------------------------------
# helpers
# ---------------------------------------------------------------------------
def poly_from_a(a):
    """coefficients (highest first) of t^d - a1 t^{d-1} + a2 t^{d-2} - ..."""
    return [1] + [(-1) ** (i + 1) * ai for i, ai in enumerate(a)]

def dnumber_moduli(ad, d):
    """m_i = prod p^{ceil(i e_p / d)}: a_i must be a multiple of m_i (i=1..d-1)."""
    f = factorint(ad)
    return [math.prod(p ** (-(-i * e // d)) for p, e in f.items()) for i in range(1, d)]

def passes_dnumber(a):
    d = len(a); ad = a[-1]
    return all(pow(a[i - 1], d) % pow(ad, i) == 0 for i in range(1, d + 1))

def field_disc(coeffs):
    return int(round_two(Poly(coeffs, t))[1])

def fundamental_disc(n):
    """fundamental discriminant of Q(sqrt n), n > 0 not a square"""
    sf = math.prod(p ** (e % 2) for p, e in factorint(n).items())
    return sf if sf % 4 == 1 else 4 * sf

def batch_roots(polys):
    """real parts / max imaginary parts of roots for an array of monic polys"""
    P = np.asarray(polys, dtype=float)
    d = P.shape[1] - 1
    comp = np.zeros((len(P), d, d))
    comp[:, 0, :] = -P[:, 1:]
    for i in range(1, d):
        comp[:, i, i - 1] = 1.0
    ev = np.linalg.eigvals(comp)
    return np.sort(ev.real, axis=1), np.abs(ev.imag).max(axis=1)

def root_filter(polys, B, Dmax=SQRT5):
    """indices of polys with all roots real, in (1, B], smallest < Dmax (numerical, then exact)."""
    if len(polys) == 0:
        return []
    re, im = batch_roots(polys)
    scale = np.maximum(1.0, np.abs(re).max(axis=1))
    ok = (im < 1e-7 * scale) & (re[:, 0] > 1 - 1e-9) & (re[:, 0] < Dmax + 1e-9) & (re[:, -1] <= B + 1e-9)
    out = []
    for i in np.nonzero(ok)[0]:
        rr = sorted(float(r) for r in sympy.Poly(polys[i], t).real_roots())
        if len(rr) == len(polys[i]) - 1 and rr[0] > 1 and rr[0] < Dmax and rr[-1] <= B:
            out.append(i)
    return out

def is_irreducible(coeffs):
    return Poly(coeffs, t).is_irreducible

# ---------------------------------------------------------------------------
header("Part A.  The bounds D^* in the proof of Lemma 7.4")
Dstar_quad = 1 / (1 / SQRT5 - 1 / math.sqrt(8))
Dstar_cubic = 1 / (1 / SQRT5 - 2 / math.sqrt(21))
Dstar_quartic = 1 / (1 / SQRT5 - math.sqrt(7 / 40))
print(f"quadratic (f >= 8): D* <= {Dstar_quad:.4f}   -> search bound B = 10.7")
print(f"cyclic cubic      : D* <= {Dstar_cubic:.4f}  -> search bound B = 92.8")
print(f"abelian quartic   : D* <= {Dstar_quartic:.4f}  -> search bound B = 34.7")
B_QUAD, B_CUBIC, B_QUARTIC = 10.7, 92.8, 34.7
assert Dstar_quad <= B_QUAD and Dstar_cubic <= B_CUBIC and Dstar_quartic <= B_QUARTIC

# ---------------------------------------------------------------------------
header("Part B.  Claims in the proof of Lemma 7.2")

def even_primitive_count(f):
    """number of even primitive Dirichlet characters of conductor f"""
    E = lambda n: 1 if n <= 2 else int(totient(n)) // 2
    return sum(mobius(f // m) * E(m) for m in divisors(f))

def order3_primitive_count(f):
    """number of primitive characters of exact order 3 and conductor f (all even)"""
    def E3(n):  # #{chi mod n : chi^3 = 1} = 3^(number of cyclic factors of (Z/n)^x of order divisible by 3)
        r = 0
        for p, e in factorint(n).items():
            if p == 3:
                r += 1 if e >= 2 else 0
            elif p == 2:
                pass
            else:
                r += 1 if (p - 1) % 3 == 0 else 0
        return 3 ** r
    return sum(mobius(f // m) * E3(m) for m in divisors(f))

conds = []
for f in range(2, 2000):
    conds += [f] * even_primitive_count(f)
print("smallest conductors of nontrivial even primitive characters:", conds[:12])
print("\ncrude bound: (d-1)*(J-1) with the d-1 smallest conductors, versus (d/sqrt5-1)^2")
for d in range(3, 32):
    lhs = (d - 1) * sum(1 / c for c in conds[:d - 1]); rhs = (d / SQRT5 - 1) ** 2
    print(f"  d={d:2d}: {lhs:8.3f} vs {rhs:8.3f}  {'(24) fails' if lhs < rhs else ''}")
    if 8 <= d <= 30:
        assert lhs < rhs
# d >= 31: (d-1)^{3/2} < (d/sqrt5-1)^2, with decreasing ratio
assert all((d - 1) ** 1.5 < (d / SQRT5 - 1) ** 2 for d in range(31, 200000))
print("  d>=31: (d-1)^(3/2) < (d/sqrt5-1)^2 checked for 31 <= d < 200000 (and the ratio decreases).")
# the count used for d>=31: at most (f-1)/2 even primitive characters of conductor f
assert all(even_primitive_count(f) <= (f - 1) // 2 for f in range(3, 2000))
cubic_conds = [f for f in range(2, 200) if order3_primitive_count(f) > 0]
print("\nconductors of cyclic cubic fields up to 34:", [f for f in cubic_conds if f <= 34])
print("d=3 condition 4/f >= (3/sqrt5-1)^2 gives f <=", 4 / (3 / SQRT5 - 1) ** 2)
# brute-force Dirichlet characters for small moduli, to check the claims about
# characters of order 4 used for cyclic quartic fields in Lemma 7.2
import cmath, itertools
def dirichlet_characters(n):
    """all characters mod n as dicts {m: chi(m)} (n >= 3), via generators of (Z/n)^x"""
    units = [m for m in range(1, n) if math.gcd(m, n) == 1]
    # find generators and their orders by brute force
    def order(g):
        k, x = 1, g
        while x != 1:
            x = x * g % n; k += 1
        return k
    gens = []
    span = {1}
    for g in units:
        if g not in span:
            gens.append(g)
            new = set(span)
            for h in span:
                x = h
                for _ in range(order(g)):
                    x = x * g % n; new.add(x)
            span = new
    # express every unit as a word in the generators
    words = {1: (0,) * len(gens)}
    frontier = [1]
    while frontier:
        nxt = []
        for h in frontier:
            for i, g in enumerate(gens):
                x = h * g % n
                if x not in words:
                    w = list(words[h]); w[i] += 1; words[x] = tuple(w); nxt.append(x)
        frontier = nxt
    ords = [order(g) for g in gens]
    chars = []
    for ks in itertools.product(*[range(o) for o in ords]):
        vals = [cmath.exp(2j * math.pi * k / o) for k, o in zip(ks, ords)]
        chi = {m: math.prod(v ** e for v, e in zip(vals, words[m])) for m in units}
        # keep only genuine homomorphisms (generators need not be independent)
        if all(abs(chi[a * b % n] - chi[a] * chi[b]) < 1e-9 for a in units for b in units):
            key = tuple(round(chi[m].real, 6) + 1j * round(chi[m].imag, 6) for m in units)
            chars.append((key, chi))
    uniq = {}
    for key, chi in chars:
        uniq[key] = chi
    return list(uniq.values())

def conductor(chi, n):
    for f in sorted(divisors(n)):
        if all(abs(chi[m] - 1) < 1e-9 for m in chi if m % f == 1 % f):
            return f
    return n

def char_order(chi):
    k = 1
    while not all(abs(v ** k - 1) < 1e-9 for v in chi.values()):
        k += 1
    return k

quartic_even, quartic_odd = set(), set()
for n in range(3, 41):
    for chi in dirichlet_characters(n):
        if char_order(chi) == 4 and conductor(chi, n) == n:
            (quartic_even if abs(chi[n - 1] - 1) < 1e-9 else quartic_odd).add(n)
print("conductors <= 40 of even primitive characters of order 4:", sorted(quartic_even))
print("conductors <= 40 of odd primitive characters of order 4 :", sorted(quartic_odd))
assert min(quartic_even) == 15 and {5, 13} <= quartic_odd

print("d=5: 4/11 =", 4 / 11, " vs", (5 / SQRT5 - 1) ** 2 / 4)
print("d=7: 6/29 =", 6 / 29, " vs", (7 / SQRT5 - 1) ** 2 / 6)
print("d=6: 1/5+12/35 =", 1 / 5 + 12 / 35, ", 1/8+2/7+2/13 =", 1 / 8 + 2 / 7 + 2 / 13, " vs", (6 / SQRT5 - 1) ** 2 / 5)
print("d=4 lower bound on J-1:", (4 / SQRT5 - 1) ** 2 / 3, "; quartic upper bounds 1/3, 1/8+1/12+1/13 =",
      1 / 8 + 1 / 12 + 1 / 13, ", 7/20")

# ---------------------------------------------------------------------------
header("Part C1.  Lemma 7.4: real quadratic fields other than Q(sqrt5), roots in (1, 10.7]")
cands = []
for u in range(3, int(SQRT5 + B_QUAD) + 1):
    for n in range(2, int(SQRT5 * B_QUAD) + 1):
        disc = u * u - 4 * n
        if disc <= 0 or math.isqrt(disc) ** 2 == disc:
            continue
        if (u * u) % n:                       # d-number test n | u^2
            continue
        if not (Fraction(1) / Fraction(5) < Fraction(u * u, n * n) <= 1):   # m1 = u/n in (1/sqrt5, 1]
            continue
        cands.append((u, n))
print("pairs (u,n) in the box passing the d-number test and the m_1 condition:", len(cands))
idx = root_filter([[1, -u, n] for u, n in cands], B_QUAD)
sel = [cands[i] for i in idx if fundamental_disc(cands[i][0] ** 2 - 4 * cands[i][1]) != 5]
print("... with roots in (1,10.7], smallest < sqrt5, field != Q(sqrt5):", len(sel))
for u, n in sel:
    f = fundamental_disc(u * u - 4 * n)
    v = Fraction(f * (u * u - 4 * n), n * n)
    print(f"  t^2-{u}t+{n}: D={(u - math.sqrt(u*u-4*n))/2:.4f}, f={f}, value={v} = {float(v):.4f}")
    assert v > 1
print("no candidate has value <= 1.")

# ---------------------------------------------------------------------------
header("Part C2.  Sanity check of Lemma 7.3 over Q(sqrt5) (not needed for the proof)")
found = []
K = 20000
for k in range(1, K + 1):
    for u in range(math.floor(k * SQRT5) + 1, math.ceil((k + 2) * SQRT5)):
        if (u - k) % 2:
            continue
        n4 = u * u - 5 * k * k
        if n4 <= 0 or n4 % 4:
            continue
        n = n4 // 4
        D = (u - k * SQRT5) / 2
        if not (1 < D < SQRT5):
            continue
        if (u * u) % n:
            continue
        if 25 * k * k <= n * n:              # value 5*(k*sqrt5/n)^2 <= 1
            found.append((u, n))
Dm = []
m = 1
while True:
    F = sympy.fibonacci(2 * m); L = sympy.lucas(2 * m)
    if L - 2 > K:
        break
    Dm.append((int(5 * F), int(5 * (L - 2)))); m += 1
print(f"for k <= {K}, the d-numbers D=(u-k sqrt5)/2 < sqrt5 with value <= 1 are", found)
assert found == Dm
print("these are exactly D_1, ..., D_%d." % len(Dm))

# ---------------------------------------------------------------------------
def enumerate_box(d, B, Dmax=SQRT5, m1_min=1 / SQRT5):
    """All a = (a1..ad) with the d-number test, m1 = a_{d-1}/a_d in (m1_min, 1],
    and the elementary bounds forced by d roots in (1,B] with the smallest < Dmax."""
    ad_max = int(Dmax * B ** (d - 1))
    a1_max = int(Dmax + (d - 1) * B)
    out = []
    for ad in range(2, ad_max + 1):
        mods = dnumber_moduli(ad, d)
        # a_{d-1} in (m1_min*ad, ad], multiple of mods[d-2]
        m_last = mods[-1]
        lo = math.floor(m1_min * ad) + 1
        lst = [x for x in range(-(-lo // m_last) * m_last, ad + 1, m_last)]
        if not lst:
            continue
        a1s = range(-(-(d + 1) // mods[0]) * mods[0], a1_max + 1, mods[0])
        if d == 3:
            for a2 in lst:
                for a1 in a1s:
                    if a1 * a1 >= 3 * a2:                       # Newton: a1^2 >= 3 a2
                        out.append((a1, a2, ad))
        elif d == 4:
            m2 = mods[1]
            for a3 in lst:
                for a1 in a1s:
                    a2max = (3 * a1 * a1) // 8                     # Newton: a2 <= 3 a1^2 / 8
                    for a2 in range(-(-7 // m2) * m2, a2max + 1, m2):
                        # all roots > 1: p(1) = 1 - a1 + a2 - a3 + a4 > 0
                        if 1 - a1 + a2 - a3 + ad > 0:
                            out.append((a1, a2, a3, ad))
    return out

# ---------------------------------------------------------------------------
header("Part C3.  Lemma 7.4: cyclic cubic fields, roots in (1, 92.8]")
box = enumerate_box(3, B_CUBIC)
print("triples in the search box passing the d-number test and the m_1 condition:", len(box))
polys = [poly_from_a(a) for a in box]
idx = root_filter(polys, B_CUBIC)
rooted = [box[i] for i in idx]
print("... with all roots in (1, 92.8] and the smallest below sqrt5:", len(rooted))
irr = [a for a in rooted if is_irreducible(poly_from_a(a))]
cyc = []
for a in irr:
    disc = int(sympy.discriminant(Poly(poly_from_a(a), t)))
    if disc > 0 and math.isqrt(disc) ** 2 == disc:
        cyc.append(a)
print("... irreducible:", len(irr), "; with cyclic Galois group (square discriminant):", len(cyc))
cubic_survivors = []
for a in cyc:
    a1, a2, a3 = a
    g2 = Fraction(a2 * a2 - 3 * a1 * a3, a3 * a3)      # |ghat(chi)|^2 for the two cubic characters
    if 7 * g2 > 1:                                      # conductor >= 7 already excludes
        continue
    f = math.isqrt(field_disc(poly_from_a(a)))
    v = f * g2
    print(f"  t^3-{a1}t^2+{a2}t-{a3}: conductor {f}, |ghat|^2 = {g2}, value = {v}")
    if v <= 1:
        cubic_survivors.append(a)
print("cyclic cubics with value <= 1:", cubic_survivors)
assert sorted(cubic_survivors) == [(14, 49, 49), (42, 245, 343)]

# ---------------------------------------------------------------------------
header("Part C4.  Lemma 7.4: abelian quartic fields, roots in (1, 34.7]")
box = enumerate_box(4, B_QUARTIC)
print("tuples in the search box passing the d-number test, the m_1 condition and p(1) > 0:", len(box))
polys = [poly_from_a(a) for a in box]
idx = []
CH = 200000
for s0 in range(0, len(polys), CH):
    idx += [s0 + i for i in root_filter(polys[s0:s0 + CH], B_QUARTIC)]
rooted = [box[i] for i in idx]
print("... with all roots in (1, 34.7] and the smallest below sqrt5:", len(rooted))
irr = [a for a in rooted if is_irreducible(poly_from_a(a))]
print("... irreducible:", len(irr))
abelian = []
for a in irr:
    G, _ = galois_group(Poly(poly_from_a(a), t))
    if G.is_abelian:
        abelian.append(a)
print("... with abelian Galois group:", abelian)
def pair_data(x, a4, p):
    """For a pairing {x_p0,x_p1},{x_p2,x_p3} of the reciprocals of the roots, return
    whether the pair sums have rational symmetric functions (i.e. the pairing is a
    Galois-stable partition), and the rational number (s1-s2)^2 = |ghat|^2 of the
    corresponding quadratic character.  a4*s1*s2 is an algebraic integer, so it is
    rational iff it is (numerically) an integer."""
    s1 = x[p[0]] + x[p[1]]; s2 = x[p[2]] + x[p[3]]
    prod = a4 * s1 * s2
    stable = abs(prod - round(prod)) < 1e-6
    tot = Fraction(1, 1) * 0
    return stable, s1, s2, round(prod)

quartic_values = []
for a in abelian:
    a1, a2, a3, a4 = a
    c = poly_from_a(a)
    G, _ = galois_group(Poly(c, t))
    r = sorted(float(z) for z in Poly(c, t).real_roots()); x = [1 / y for y in r]
    m1 = Fraction(a3, a4)                               # = s1 + s2 for every pairing
    stable = []
    for p in [(0, 1, 2, 3), (0, 2, 1, 3), (0, 3, 1, 2)]:
        ok, s1, s2, P = pair_data(x, a4, p)
        if ok:
            g2 = m1 * m1 - 4 * Fraction(P, a4)          # (s1 - s2)^2, exactly
            assert abs(float(g2) - (s1 - s2) ** 2) < 1e-9
            stable.append((p, g2))
    if G.is_cyclic:
        assert len(stable) == 1
        p, gq = stable[0]
        q0, q2, q1, q3 = x[p[0]], x[p[1]], x[p[2]], x[p[3]]
        g4 = (q0 - q2) ** 2 + (q1 - q3) ** 2           # |ghat|^2 for the characters of order 4
        fq = fundamental_disc(gq.numerator * gq.denominator) if gq != 0 else 5
        # conductors: quadratic character f = fq (or >= 5 if its sum vanishes); order 4: f >= 15
        v = max(fq * float(gq), 15 * g4)
        desc = f"cyclic;  |ghat|^2 = {gq} (quadratic, f={fq if gq != 0 else '>=5'}), {g4:.5f} (order 4, f>=15)"
    else:
        assert len(stable) == 3
        parts = []
        v = 0.0
        for p, g2 in stable:
            f = fundamental_disc(g2.numerator * g2.denominator) if g2 != 0 else 5
            v = max(v, f * float(g2)); parts.append(f"{g2} (f={f})")
        desc = "Klein four; |ghat|^2 = " + ", ".join(parts)
    D = r[0]
    quartic_values.append((v, D, a))
    print(f"  t^4-{a1}t^3+{a2}t^2-{a3}t+{a4}: D={D:.4f}, {desc}; value >= {v:.4f}")
    assert v > 1
print("smallest lower bound for the value among quartic candidates: %.4f" % min(quartic_values)[0])
print("no quartic candidate has value <= 1.")

# ---------------------------------------------------------------------------
header("Part D.  Table 1: quadratic and cyclic cubic candidates with smallest root below c_0 = D_4 and value <= 2")
B_T = 150
print(f"(search region: all roots in (1, {B_T}], smallest root at most c_0 = {D4:.5f})")
DMAX_T = D4 * (1 + 1e-12)
rows = []
for u in range(3, int(D4 + B_T) + 1):
    for n in range(2, int(D4 * B_T) + 1):
        disc = u * u - 4 * n
        if disc <= 0 or math.isqrt(disc) ** 2 == disc or (u * u) % n:
            continue
        if not (Fraction(u * u, n * n) <= 1):
            continue
        rows.append((u, n))
idx = root_filter([[1, -u, n] for u, n in rows], B_T, Dmax=DMAX_T)
table = []
for i in idx:
    u, n = rows[i]
    f = fundamental_disc(u * u - 4 * n)
    v = Fraction(f * (u * u - 4 * n), n * n)
    if v <= 2:
        table.append(((u - math.sqrt(u * u - 4 * n)) / 2, f"t^2-{u}t+{n}", f, Fraction(u, n), v))
box = enumerate_box(3, B_T, Dmax=DMAX_T, m1_min=0)
idx = root_filter([poly_from_a(a) for a in box], B_T, Dmax=DMAX_T)
for i in idx:
    a = box[i]; c = poly_from_a(a)
    if not is_irreducible(c):
        continue
    disc = int(sympy.discriminant(Poly(c, t)))
    if math.isqrt(disc) ** 2 != disc:
        continue
    a1, a2, a3 = a
    g2 = Fraction(a2 * a2 - 3 * a1 * a3, a3 * a3)
    if 7 * g2 > 2:
        continue
    f = math.isqrt(field_disc(c)); v = f * g2
    if v <= 2:
        D = min(float(x) for x in Poly(c, t).real_roots())
        table.append((D, f"t^3-{a1}t^2+{a2}t-{a3}", f, Fraction(a2, a3), v))
table.sort()
print(f"{'polynomial':26s} {'D':>8s} {'f':>4s} {'m1':>7s} {'value':>9s}")
for D, name, f, m1, v in table:
    print(f"{name:26s} {D:8.4f} {f:4d} {str(m1):>7s} {str(v):>9s}")
def tex_frac(q):
    q = Fraction(q)
    return f"\\mathbf 1" if q == 1 else (f"{q.numerator}" if q.denominator == 1 else f"\\frac{{{q.numerator}}}{{{q.denominator}}}")
with open("table1_rows.tex", "w") as fh:
    for D, name, f, m1, v in table:
        poly = name.replace("^2", "^2").replace("t^3", "t^3")
        fh.write(f"${name}$ & ${D:.4f}$ & ${f}$ & ${tex_frac(m1).replace(chr(92)+'mathbf 1','1')}$ & ${tex_frac(v)}$\n")
print("LaTeX rows written to table1_rows.tex")

# ---------------------------------------------------------------------------
header("Part E.  Numerics in Proposition 7.5 and the proof of Theorem 7.1")
for c in ([1, -14, 49, -49], [1, -42, 245, -343], [1, -40, 80]):
    print(Poly(c, t).as_expr(), "roots:", [round(float(x), 5) for x in Poly(c, t).real_roots()])
l = 7
S11 = 8 / (math.sqrt(3) * l) * math.sin(math.pi / l) ** 2 * math.sin(2 * math.pi / l)
print("dim C(sl2,5)_ad =", 7 / (4 * math.sin(math.pi / 7) ** 2))
print("dim C(sl3,4)_ad =", 1 / (3 * S11 ** 2))
print("dim of the even part of 2D2 =", 2 + 2 * (2 + SQRT5) ** 2, "= 20 + 8 sqrt5 =", 20 + 8 * SQRT5)
print("conjugate of D_m, m=1..4:", [round(SQRT5 * (PHI ** (2 * m) - 1), 4) for m in range(1, 5)])
print("\nAll checks passed.")

